Deep Learning: An Introduction for Applied Mathematicians

Multilayered artificial neural networks are becoming a pervasive tool in a host of application fields. At the heart of this deep learning revolution are familiar concepts from applied and computational mathematics; notably, in calculus, approximation theory, optimization and linear algebra. This article provides a very brief introduction to the basic ideas that underlie deep learning from an applied mathematics perspective. Our target audience includes postgraduate and final year undergraduate students in mathematics who are keen to learn about the area. The article may also be useful for instructors in mathematics who wish to enliven their classes with references to the application of deep learning techniques. We focus on three fundamental questions: what is a deep neural network? how is a network trained? what is the stochastic gradient method? We illustrate the ideas with a short MATLAB code that sets up and trains a network. We also show the use of state-of-the art software on a large scale image classification problem. We finish with references to the current literature.

==> activate.m <==
function y = activate(x,W,b)
%ACTIVATE  Evaluates sigmoid function.
%
%  x is the input vector,  y is the output vector
%  W contains the weights, b contains the shifts
%
%  The ith component of y is activate((Wx+b)_i)
%  where activate(z) = 1/(1+exp(-z))

y = 1./(1+exp(-(W*x+b))); 



==> netbp.m <==
function netbp
%NETBP  Uses backpropagation to train a network 

%%%%%%% DATA %%%%%%%%%%%
x1 = [0.1,0.3,0.1,0.6,0.4,0.6,0.5,0.9,0.4,0.7];
x2 = [0.1,0.4,0.5,0.9,0.2,0.3,0.6,0.2,0.4,0.6];
y = [ones(1,5) zeros(1,5); zeros(1,5) ones(1,5)];

% Initialize weights and biases 
rng(5000);
W2 = 0.5*randn(2,2); W3 = 0.5*randn(3,2); W4 = 0.5*randn(2,3);
b2 = 0.5*randn(2,1); b3 = 0.5*randn(3,1); b4 = 0.5*randn(2,1);

% Forward and Back propagate 
eta = 0.05;                % learning rate
Niter = 1e6;               % number of SG iterations 
savecost = zeros(Niter,1); % value of cost function at each iteration
for counter = 1:Niter
    k = randi(10);         % choose a training point at random
    x = [x1(k); x2(k)];
    % Forward pass
    a2 = activate(x,W2,b2);
    a3 = activate(a2,W3,b3);
    a4 = activate(a3,W4,b4);
    % Backward pass
    delta4 = a4.*(1-a4).*(a4-y(:,k));
    delta3 = a3.*(1-a3).*(W4'*delta4);
    delta2 = a2.*(1-a2).*(W3'*delta3);
    % Gradient step
    W2 = W2 - eta*delta2*x';
    W3 = W3 - eta*delta3*a2';
    W4 = W4 - eta*delta4*a3';
    b2 = b2 - eta*delta2;
    b3 = b3 - eta*delta3;
    b4 = b4 - eta*delta4;
    % Monitor progress
    newcost = cost(W2,W3,W4,b2,b3,b4)   % display cost to screen
    savecost(counter) = newcost;
end

% Show decay of cost function  
save costvec
semilogy([1:1e4:Niter],savecost(1:1e4:Niter))

  function costval = cost(W2,W3,W4,b2,b3,b4)
     costvec = zeros(10,1); 
     for i = 1:10
         x =[x1(i);x2(i)];
         a2 = activate(x,W2,b2);
         a3 = activate(a2,W3,b3);
         a4 = activate(a3,W4,b4);
         costvec(i) = norm(y(:,i) - a4,2);
     end
     costval = norm(costvec,2)^2;
  end % of nested function

end

